Exact majority C-colourings of balanced Hamming graphs and grids

A majority C-colouring partitions a graph into classes in which every vertex has at least half of its neighbours. Write $M(G)$ for the maximum number of classes. We determine $M(K_q^{\square(2k+1)})=\left\lfloor\frac{q^{k+1}}{\lfloor q/2\rfloor+1}\right\rfloor\qquad(q\ge3,\ k\ge0).$ The lower bound follows from explicit rectangular partitions and a uniform three-dimensional bridge. A punctured-rectangle construction supplies both the bridge and a partition in the intermediate dimension. The upper bound is a classical consequence of Hamming edge isoperimetry; an elementary proof is included. We also prove $M(C_m\square P_n)=\frac n2\lfloor m/2\rfloor$ for $m\ge4$ and even $n\ge2$, contradicting the cylinder assertion of Conjecture 4 in arXiv:2608.27669v1 for odd $m\ge7$ and even $n\ge6$. Further layer bounds determine additional cylinder and torus families.

==> anc/README.txt <==
Verification supplement to Exact majority C-colourings of balanced Hamming graphs and grids.
Author: ZeHua LU, Independent researcher.

Run with Python 3.10 or newer (standard library only):
    python verify_uniform_bridge.py

The program writes uniform_bridge_verification.json in this directory.
The supplied JSON records finite diagnostic checks, not a formal proof.
The general proofs are self-contained in the paper. Language-model assistance
in construction, proof development, writing and code is disclosed in the paper.


==> anc/uniform_bridge.py <==
"""Explicit punctured rectangles and a bridge for every odd s >= 5.

Standard library only. Coordinates: (column, row, optional layer).
The proof is in uniform_bridge_all_alphabets.md; finite checks are diagnostics.
"""
from itertools import product


def punctured_rectangle(t, holes):
    """Partition [3t+2] x [4t] minus {(0,r): r in holes} into 6t axial cliques."""
    assert t >= 2
    s, q, a = 2*t+1, 4*t, 3*t+2
    holes = set(holes)
    assert len(holes) == 2*t and holes <= set(range(q))
    nonholes = sorted(set(range(q)) - holes)
    special = nonholes + sorted(holes)[:t-1]
    common = sorted(set(range(q)) - set(special))
    marks = {r: set() for r in special}
    pointer = 0
    for c in range(1, a):
        for j in range(t):
            marks[special[(pointer+j) % len(special)]].add(c)
        pointer += t
    blocks = [[(c,r) for c in range(a)
               if c not in marks[r] and not (c == 0 and r in holes)]
              for r in special]
    blocks += [[(c,r) for r in common] +
               [(c,r) for r in special if c in marks[r]]
               for c in range(1,a)]
    return (a,q), blocks


def terminal(s):
    """Ordinary Ks plus one bowtie; the nonclique is only a terminal output."""
    assert s >= 5 and s % 2
    t = (s-1)//2
    holes = set(range(s-1))
    shape, blocks = punctured_rectangle(t, holes)
    # The first special row is a nonhole row; its horizontal clique contains (0,r).
    arm = blocks.pop(0)
    bowtie = arm + [(0,r) for r in sorted(holes)]
    return shape, blocks + [bowtie]


def bridge(s):
    """Partition K_a x K_q x K_q into (24t^2+4t-3) Ks and one K_(s+2)."""
    assert s >= 5 and s % 2
    t = (s-1)//2
    q, a = 4*t, 3*t+2
    layer_holes = [set() for _ in range(q)]
    fibre_layers = []
    pointer = 0
    for r in range(q-2):
        amount = s+2 if r == 0 else s
        layers = [(pointer+j) % q for j in range(amount)]
        assert len(set(layers)) == amount
        fibre_layers.append(layers)
        for z in layers:
            layer_holes[z].add(r)
        pointer += amount
    assert pointer == q*(s-1)
    blocks = []
    for z, holes in enumerate(layer_holes):
        assert len(holes) == s-1
        _, layer_blocks = punctured_rectangle(t, holes)
        blocks += [[(c,r,z) for c,r in block] for block in layer_blocks]
    blocks += [[(0,r,z) for z in fibre_layers[r]] for r in range(1,q-2)]
    blocks.append([(0,0,z) for z in fibre_layers[0]])
    return (a,q,q), blocks


def rectangle(q, a, s):
    """Ordinary rectangle lemma, coordinates (index in a, index in q)."""
    count, e = divmod(q*a,s)
    assert s <= a <= q < 2*s and e <= q-s
    h = count-a
    if h == 0:
        assert q == a == s
        return [[(c,r) for r in range(q)] for c in range(a)]
    d = s-q+h
    marks = [set() for _ in range(h)]
    pointer = 0
    for c in range(a):
        amount = d + (e if c == 0 else 0)
        for j in range(amount):
            marks[(pointer+j) % h].add(c)
        pointer += amount
    blocks = [[(c,r) for c in range(a) if c not in marks[r]] for r in range(h)]
    vertical = [[(c,r) for r in range(h,q)] +
                [(c,r) for r in range(h) if c in marks[r]] for c in range(a)]
    # Keep the exceptional clique last, if present.
    blocks += vertical[1:] + vertical[:1]
    return blocks


def hamming_partition(q, dimension):
    """Optimal blocks of minimum degree floor(q/2) in H(q,dimension).

    Explicit materialization is intended only for small dimensions.
    """
    assert q >= 3 and dimension >= 1
    s = q//2+1
    ordinary = []
    exceptional = [(v,) for v in range(q)]
    level = 1
    while level < dimension:
        a = len(exceptional) if exceptional else 0
        forbidden = exceptional and (q*a) % s > q-s
        step = 2 if forbidden and level+1 < dimension else 1
        ordinary = [[v+suffix for v in block]
                    for suffix in product(range(q),repeat=step) for block in ordinary]
        if exceptional:
            if forbidden:
                assert q % 4 == 0 and s >= 5 and a == (3*s+1)//2
                _, local = bridge(s) if step == 2 else terminal(s)
            else:
                local = rectangle(q,a,s)
            lifted = [[exceptional[v[0]]+tuple(v[1:]) for v in block] for block in local]
            if len(lifted[-1]) > s:
                exceptional = lifted.pop()
            else:
                exceptional = []
            ordinary += lifted
        level += step
    return (q,)*dimension, ordinary + ([exceptional] if exceptional else [])


==> anc/uniform_bridge_verification.json <==
{
  "punctured_cases": 1098,
  "terminal_cases": 15,
  "bridge_cases": 15,
  "materialized_hamming_cases": 53,
  "actual_majority_cases": 13,
  "recurrence_cases": 510,
  "recurrence_bridges": 189,
  "all_passed": true,
  "seconds": 5.145,
  "bridge_parameters": "t=2,...,16; q=8,...,64 in steps of 4",
  "hole_tests": "All hole sets at t=2,3; eight seeded sets at t=4,...,16",
  "recurrences": "Every q=3,...,512, target dimensions L=1,...,100",
  "proof_status": "Finite diagnostics; general validity is proved in the manuscript",
  "constructor_sha256": "a98704e67210298aba89b6e7c3e3cd3da55f2106e69c8de0e76f98ebcd0a830d"
}

==> anc/verify_uniform_bridge.py <==
"""Independent coverage and degree checks for the uniform constructions."""
from collections import Counter
from itertools import combinations, product
from math import prod
from pathlib import Path
import hashlib
import json
import random
import time

from uniform_bridge import bridge, hamming_partition, punctured_rectangle, terminal

BASE = Path(__file__).resolve().parent


def check(shape, blocks, s, expected, holes=(), require_axial=False):
    """Encode coordinates independently; use actual edges for nonclique blocks."""
    n = prod(shape)
    seen = bytearray(n)
    blocked = set(holes)
    assert Counter(map(len,blocks)) == Counter(expected)
    for block in blocks:
        assert block
        for v in block:
            assert len(v) == len(shape) and v not in blocked
            index = 0
            for x,limit in zip(v,shape):
                assert isinstance(x,int) and 0 <= x < limit
                index = index*limit+x
            assert not seen[index], (shape,v)
            seen[index] = 1
        axes = sum(len({v[d] for v in block}) > 1 for d in range(len(shape)))
        if require_axial:
            assert axes <= 1, "Non-axial bridge block"
        if axes <= 1:
            assert len(block)-1 >= s-1
        else:
            for v in block:
                deg = sum(sum(x != y for x,y in zip(v,w)) == 1 for w in block)
                assert deg >= s-1, (v,deg)
    assert sum(seen) == n-len(blocked)
    return n-len(blocked)


def recurrence(q, limit):
    s = q//2+1
    ordinary, a, L = 0,q,1
    covered = {1}
    transitions = []
    while L < limit:
        if not a:
            ordinary *= q
            L += 1
        elif (a*q) % s > q-s:
            assert q % 4 == 0 and q >= 8 and s % 2
            assert a == (3*s+1)//2
            terminal_count = q*ordinary + 3*s-3
            assert terminal_count == q**(L+1)//s
            assert (terminal_count-1)*s + 2*s-1 == q**(L+1)
            covered.add(L+1)
            t = (s-1)//2
            ordinary = ordinary*q*q + 24*t*t+4*t-3
            a = s+2
            L += 2
            transitions.append(L-1)
        else:
            quotient,e = divmod(a*q,s)
            ordinary = ordinary*q + quotient-(1 if e else 0)
            a = s+e if e else 0
            L += 1
        assert ordinary*s+a == q**L
        assert ordinary+(1 if a else 0) == q**L//s
        assert not a or a == s+pow(q,L,s)
        covered.add(L)
    assert set(range(1,limit+1)) <= covered
    return len(transitions)


def main():
    started = time.perf_counter()
    report = dict(punctured_cases=0, terminal_cases=0, bridge_cases=0,
                  materialized_hamming_cases=0, actual_majority_cases=0,
                  recurrence_cases=0, recurrence_bridges=0)
    rng = random.Random(20260910)
    for t in range(2,17):
        s,q,a = 2*t+1,4*t,3*t+2
        hole_sets = list(combinations(range(q),s-1)) if t <= 3 else [
            tuple(sorted(rng.sample(range(q),s-1))) for _ in range(8)]
        for hole_rows in hole_sets:
            shape,blocks = punctured_rectangle(t,hole_rows)
            check(shape,blocks,s,{s:6*t},{(0,r) for r in hole_rows},require_axial=True)
            report["punctured_cases"] += 1
        shape,blocks = terminal(s)
        check(shape,blocks,s,{s:6*t-1,2*s-1:1})
        report["terminal_cases"] += 1
        shape,blocks = bridge(s)
        check(shape,blocks,s,{s:24*t*t+4*t-3,s+2:1},require_axial=True)
        report["bridge_cases"] += 1
    # Materialize the first two q=8 bridges, plus several other alphabets.
    for q in range(3,18):
        max_L = 7 if q == 8 else 4 if q <= 6 else 3
        for L in range(1,max_L+1):
            if q**L > 2200000:
                continue
            shape,blocks = hamming_partition(q,L)
            s,e = q//2+1,pow(q,L,q//2+1)
            expected = {s:q**L//s}
            if e:
                expected = {s:q**L//s-1,s+e:1}
            is_terminal = q % 4 == 0 and q >= 8 and e == s-1
            check(shape,blocks,s,expected,require_axial=not is_terminal)
            report["materialized_hamming_cases"] += 1
    # Check the actual majority condition after lifting, not just a count.
    for q,k in [(q,1) for q in range(3,13)] + [(3,2),(4,2),(8,2)]:
        shape,blocks = hamming_partition(q,k+1)
        colouring = {}
        for colour,block in enumerate(blocks):
            for prefix in product(range(q),repeat=k):
                for v in block:
                    key = prefix+v
                    assert key not in colouring
                    colouring[key] = colour
        D = 2*k+1
        threshold = (D*(q-1)+1)//2
        assert len(colouring) == q**D
        for v,colour in colouring.items():
            internal = 0
            for axis in range(D):
                for val in range(q):
                    if val != v[axis]:
                        w = v[:axis]+(val,)+v[axis+1:]
                        internal += colouring[w] == colour
            assert internal >= threshold
        assert len(set(colouring.values())) == q**(k+1)//(q//2+1)
        report["actual_majority_cases"] += 1
    for q in range(3,513):
        report["recurrence_bridges"] += recurrence(q,100)
        report["recurrence_cases"] += 1
    report.update(all_passed=True, seconds=round(time.perf_counter()-started,3),
                  bridge_parameters="t=2,...,16; q=8,...,64 in steps of 4",
                  hole_tests="All hole sets at t=2,3; eight seeded sets at t=4,...,16",
                  recurrences="Every q=3,...,512, target dimensions L=1,...,100",
                  proof_status="Finite diagnostics; general validity is proved in the manuscript",
                  constructor_sha256=hashlib.sha256((BASE/"uniform_bridge.py").read_bytes()).hexdigest())
    (BASE/"uniform_bridge_verification.json").write_text(json.dumps(report,indent=2),encoding="utf-8")
    print(json.dumps(report,indent=2))


if __name__ == "__main__":
    main()

